Document Retrieval on Repetitive String Collections

Most of the fastest-growing string collections today are repetitive, that is, most of the constituent documents are similar to many others. As these collections keep growing, a key approach to handling them is to exploit their repetitiveness, which can reduce their space usage by orders of magnitude. We study the problem of indexing repetitive string collections in order to perform efficient document retrieval operations on them. Document retrieval problems are routinely solved by search engines on large natural language collections, but the techniques are less developed on generic string collections. The case of repetitive string collections is even less understood, and there are very few existing solutions. We develop two novel ideas, {\em interleaved LCPs} and {\em precomputed document lists}, that yield highly compressed indexes solving the problem of document listing (find all the documents where a string appears), top-$k$ document retrieval (find the $k$ documents where a string appears most often), and document counting (count the number of documents where a string appears). We also show that a classical data structure supporting the latter query becomes highly compressible on repetitive data. Finally, we show how the tools we developed can be combined to solve ranked conjunctive and disjunctive multi-term queries under the simple tf-idf model of relevance. We thoroughly evaluate the resulting techniques in various real-life repetitiveness scenarios, and recommend the best choices for each case.

==> plots/count/points.R <==
# Use R --slave --args name axes title [legend] < points.R

args = commandArgs()

name = args[4]

x = 12
y = 4

data <- read.csv(file = paste(name, ".csv", sep = ""), head = FALSE, sep = ";", dec = ".", check.names = FALSE)
pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

colors = c("#396AB1", "#DA7C30", "#3E9651", "#CC2529", "#535154", "#6B4C9A", "#922428", "#B88B3D")

xscale = c(0, 0.25, 0.5, 0.75, 1, 1.25, 1.5, 1.75, 2, 2.25, 2.5)
xmin = min(xscale)
xmax = max(xscale)
xtitle = ""
xlabs = F

yscale = c(100, 1000, 10000, 100000, 1000000)
ymin = min(yscale)
ymax = max(yscale)
yadjusted = c(0.1, 1, 10, 100, 1000)
ytitle = ""
ylabs = F

if(grepl("x", args[5]))
{
  xtitle = "Size (bps)"
  xlabs = xscale
}
if(grepl("y", args[5]))
{
  ytitle = expression(paste("Time (", mu, "s / query)"))
  ylabs = yadjusted
}

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = xtitle,
  ylab = ytitle,
  xlim = c(xmin, xmax),
  ylim = c(ymin, ymax),
  log = "y")

axis(1, at = xscale, lab = xlabs)
axis(2, at = yscale, lab = ylabs)
box()

methods = c(1:2, 10, 5:6, 4, 7:9, 11:14, 16, 15, 18)
labs = c(0, 1, 8, 3, 4, 2, 5, 6, 7, 9, 10, 11, 12, 13, 14, 15, 16)
cols = c(colors[1], colors[1], # Document listing
         colors[2], colors[2], colors[2], # Sada(-P)
         colors[3], colors[3], colors[3], # Sada-RR,
         colors[4], # Grammar
         colors[5], colors[5], # Sada-RS
         colors[6], colors[6], # Sada-RD
         colors[7], colors[7], # Sada-S
         colors[8])

# Document listing methods use 0 space
points(c(0, 0), data[1:2,3], type = "p", pch = labs[1:2], col = cols[1:2], cex = 2)

points(data[methods[3:16],2], data[methods[3:16],3], type = "p", pch = labs[3:16], col = cols[3:16], cex = 2)

text(xmax / 2, ymax / 1.9, adj = c(0.5, 0), font = 2, args[6])
if(length(args) > 6)
{
  legend(xmax, ymax, xjust = 1, yjust = 1, data[methods,1], pch = labs, col = cols, ncol = 2, cex = 1.3, pt.cex = 2)
}

dev.off()
q()


==> plots/count/runs.R <==
# Use R --slave --args name axes [legend] < runs.R

args = commandArgs()

name = args[4]

x = 9
y = 4.5

data <- read.csv(file = paste(name, ".csv", sep = ""), head = FALSE, sep = ";", dec = ".", check.names = FALSE)
pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

colors = c("#396AB1", "#DA7C30", "#3E9651", "#CC2529", "#535154", "#6B4C9A", "#922428", "#B88B3D")

nr = nrow(data)
xscale = data[1:nr,1]
xmin = min(xscale)
xmax = max(xscale)
xtitle = ""
xlabs = F

yscale = c(100, 1000, 10000, 100000, 1000000, 10000000)
ymin = min(yscale)
ymax = max(yscale)
ytitle = ""
ylabs = F

if(grepl("x", args[5]))
{
  xtitle = "Documents"
  xlabs = xscale
}
if(grepl("y", args[5]))
{
  ytitle = "Runs of 1-bits"
  ylabs = yscale
}

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = xtitle,
  ylab = ytitle,
  xlim = c(xmin, xmax),
  ylim = c(ymin, ymax),
  log = "xy")

axis(1, at = xscale, lab = xlabs)
axis(2, at = yscale, lab = ylabs)
box()

rates = c("6md^0.5", "p = 1", "p = 0.1", "p = 0.01", "p = 0.001")
lines = c(2, 1, 1, 1, 1)
chars = c(NA, 3, 2, 1, 0)

curve(6 * 16384 * 1024 / x^0.5, xmin, xmax, lty = 2, col = colors[1], add = TRUE)
points(data[1:nr,1], data[1:nr,2], type = "b", pch = 3, col = colors[2])
points(data[1:nr,1], data[1:nr,3], type = "b", pch = 2, col = colors[3])
points(data[1:nr,1], data[1:nr,4], type = "b", pch = 1, col = colors[4])
points(data[1:nr,1], data[1:nr,5], type = "b", pch = 0, col = colors[5])

if(length(args) > 5)
{
  legend(xmin, ymin, xjust = 0, yjust = 0, rates, lty = lines, pch = chars,
    col = c(colors[1:5]))
}

dev.off()
q()


==> plots/list/concat_0010.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "concat_0010"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = yscale)
box()

text(1, 0.060, "None")

# Brute-L left border
segments(0.2203, 0.001, 0.3823, 0.003)
segments(0.3823, 0.003, 0.8476, 0.010)
segments(0.8476, 0.010, 1.8576, 0.030)
segments(1.8576, 0.030, 4.4077, 0.100)
text(4.5, 0.065, "Brute-L", srt = 55)

# WT left border
segments(0.4338, 0.001, 0.6709, 0.003)
segments(0.6709, 0.003, 1.3555, 0.010)
segments(1.3555, 0.010, 2.8636, 0.030)
segments(2.8636, 0.030, 6.9399, 0.100)
text(3, 0.010, "WT")

# Lower intersection of WT, Brute-D, and Sada-D
b_level = (0.001 * 0.003)^0.5
b_int = my_intersect(4.2204, 0.001, 4.3823, 0.003, 0, b_level, 32, b_level)
segments(b_int[1], b_int[2], 4.3823, 0.003, lty = "dashed")
bs_int = my_intersect(0, b_level, 32, b_level, 6.7509, 0.001, 6.9139, 0.003)
segments(b_int[1], b_int[2], bs_int[1], bs_int[2], lty = "dashed")

# Brute-D left border
segments(4.3823, 0.003, 4.8476, 0.010)
segments(4.8476, 0.010, 5.8576, 0.030)
text(6.3, 0.010, "Brute-D", srt = 80)

# Sada-D left border
segments(6.7509, 0.001, 6.9139, 0.003)
segments(6.9139, 0.003, 7.3810, 0.010)
segments(7.3810, 0.010, 8.3925, 0.030)
text(20, 0.007, "Sada-D")

# Upper intersection of WT, Brute-D, and Sada-D
w_level = (0.030 * 0.100)^0.5
w_int = my_intersect(5.8576, 0.030, 8.4077, 0.100, 0, w_level, 32, w_level)
segments(w_int[1], w_int[2], 32, w_level, lty = "dashed")
wb_int = my_intersect(5.8576, 0.030, 8.4077, 0.100, 0, w_level, 32, w_level)
segments(5.8576, 0.030, wb_int[1], wb_int[2], lty = "dashed")
ws_int = my_intersect(8.3925, 0.030, 10.9409, 0.100, 0, w_level, 32, w_level)
segments(8.3925, 0.030, ws_int[1], ws_int[2], lty = "dashed")

dev.off()
q()


==> plots/list/concat_0100.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "concat_0100"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = yscale)
box()

text(1.2, 0.060, "None")

# Brute-L left border
segments(0.3640, 0.001, 0.5532, 0.003)
segments(0.5532, 0.003, 1.1142, 0.010)
segments(1.1142, 0.010, 2.3966, 0.030)
segments(2.3966, 0.030, 5.3506, 0.100)
text(4.8, 0.050, "Brute-L", srt = 55)

# PDL-RP left border
segments(0.7449, 0.001, 1.1890, 0.003)
segments(1.1890, 0.003, 2.3591, 0.010)
segments(2.3591, 0.010, 4.5286, 0.030)
segments(4.5286, 0.030, 8.6570, 0.100)
text(6, 0.003, "PDL-RP")

# Intersection of PDL-RP, WT, and Brute-D
w_level = (0.030 * 0.100)^0.5
w_int = my_intersect(0, w_level, 32, w_level, 5.0715, 0.030, 10.5256, 0.100)
segments(w_int[1], w_int[2], 10.5256, 0.100, lty = "dashed")
wb_int = my_intersect(0, w_level, 32, w_level, 9.3966, 0.030, 12.3506, 0.100)
segments(w_int[1], w_int[2], wb_int[1], wb_int[2], lty = "dashed")
text(10.5, 0.075, "WT")

# Brute-D left border
segments(9.3966, 0.030, 12.3506, 0.100)
text(11.7, 0.045, "Brute-D", srt = "60")

# Intersection of Brute-D and Sada-D
b_level = (0.010 * 0.030)^0.5
b_int = my_intersect(0, b_level, 32, b_level, 8.1143, 0.010, 9.3966, 0.030)
segments(b_int[1], b_int[2], 9.3966, 0.030, lty = "dashed")
bs_int = my_intersect(0, b_level, 32, b_level, 10.6497, 0.010, 11.9316, 0.030)
segments(b_int[1], b_int[2], bs_int[1], bs_int[2], lty = "dashed")

# Sada-D left border
segments(10.6497, 0.010, 11.9316, 0.030)
segments(11.9316, 0.030, 14.8836, 0.100)
text(22, 0.025, "Sada-D")

# Sada-D lower border
s_level = (0.003 * 0.010)^0.5
s_int = my_intersect(0, s_level, 32, s_level, 10.0885, 0.003, 10.6497, 0.010)
segments(s_int[1], s_int[2], 10.6497, 0.010, lty = "dashed")
segments(s_int[1], s_int[2], 32, s_level, lty = "dashed")

dev.off()
q()


==> plots/list/concat_1000.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "concat_1000"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = yscale)
box()

text(1.2, 0.060, "None")

# Brute-L left border
segments(0.9997, 0.001, 1.1975, 0.003)
segments(1.1975, 0.003, 1.7916, 0.010)
segments(1.7916, 0.010, 3.1306, 0.030)
segments(3.1306, 0.030, 6.1081, 0.100)
text(3.5, 0.015, "Brute-L", srt = 75)

# Sada-L left border
segments(5.6661, 0.030, 8.6428, 0.100)
text(9, 0.060, "Sada-L", srt = 40)

# Intersection of Sada-L and PDL-BC
sp_int = my_intersect(4.3274, 0.010, 5.6661, 0.030, 4.0633, 0.010, 6.9233, 0.030)
segments(sp_int[1], sp_int[2], 5.6661, 0.030, lty = "dashed")

# PDL-BC left border
segments(2.2711, 0.001, 2.7132, 0.003)
segments(2.7132, 0.003, 4.0633, 0.010)
segments(4.0633, 0.010, 6.9233, 0.030)
segments(6.9233, 0.030, 12.8669, 0.100)
text(8, 0.003, "PDL-BC")

# Intersection of PDL-BC and Brute-D
b_level = (0.003 * 0.010)^0.5
b_int = my_intersect(0, b_level, 32, b_level, 11.1975, 0.003, 11.7916, 0.010)
segments(b_int[1], b_int[2], 11.7916, 0.010, lty = "dashed")
segments(b_int[1], b_int[2], 32, b_level, lty = "dashed")

# Brute-D left border
#segments(11.1975, 0.003, 11.7916, 0.010, lty = "dashed")
segments(11.7916, 0.010, 13.1306, 0.030)
segments(13.1306, 0.030, 16.1081, 0.100)
text(23, 0.025, "Brute-D")

dev.off()
q()


==> plots/list/dna_00001.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "dna_00001"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = yscale)
box()

text(0, 0.060, "None", srt = 90)

# Brute-L left border
segments(0.1363, 0.001, 0.1954, 0.003)
segments(0.1954, 0.003, 0.3765, 0.010)
segments(0.3765, 0.010, 0.8064, 0.030)
segments(0.8064, 0.030, 2.0671, 0.100)
text(3, 0.050, "Brute-L", srt = 90)

# Grammar left border
segments(0.5899, 0.001, 1.0964, 0.003)
segments(1.0964, 0.003, 2.2736, 0.010)
segments(2.2736, 0.010, 4.3768, 0.030)
text(2.2, 0.007, "Grammar", srt = 70)

# Intersection of Grammar and LZ
gl_int = my_intersect(4.3768, 0.030, 8.2979, 0.100, 4.9775, 0.030, 6.6678, 0.100)
segments(4.3768, 0.030, gl_int[1], gl_int[2], lty = "dashed")

# LZ left border
segments(4.9775, 0.030, 6.6678, 0.100)
text(7, 0.050, "LZ")

# Intersection of LZ and PDL-BC
lp_int = my_intersect(4.6286, 0.010, 4.9775, 0.030, 3.1214, 0.010, 6.9550, 0.030)
segments(lp_int[1], lp_int[2], 4.9775, 0.030, lty = "dashed")

# PDL-BC left border
segments(1.2258, 0.001, 1.7568, 0.003)
segments(1.7568, 0.003, 3.1214, 0.010)
segments(3.1214, 0.010, 6.9550, 0.030)
segments(6.9550, 0.030, 10.0325, 0.100)
text(16, 0.010, "PDL-BC")

dev.off()
q()


==> plots/list/dna_00010.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "dna_00010"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = F)
box()

text(0, 0.060, "None", srt = 90)

# Brute-L left border
segments(0.1436, 0.001, 0.2122, 0.003)
segments(0.2122, 0.003, 0.4135, 0.010)
segments(0.4135, 0.010, 0.9161, 0.030)
segments(0.9161, 0.030, 2.4102, 0.100)
text(4, 0.050, "Brute-L")

# Grammar left border
segments(0.6404, 0.001, 1.2232, 0.003)
segments(1.2232, 0.003, 2.6753, 0.010)
segments(2.6753, 0.010, 5.3682, 0.030)
text(3.3, 0.004, "Grammar", srt = 90)

# Intersection of Grammar and LZ
gl_int = my_intersect(5.6344, 0.030, 7.7576, 0.100, 5.3682, 0.030, 10.3167, 0.100)
segments(5.3682, 0.030, gl_int[1], gl_int[2], lty = "dashed")
segments(gl_int[1], gl_int[2], 7.7576, 0.100, lty = "dashed")

# LZ left border
text(8.3, 0.077, "LZ")

# Intersection of LZ and PDL-BC
gp_int = my_intersect(gl_int[1], gl_int[2], 10, gl_int[2], 6.2445, 0.030, 10.2780, 0.100)
segments(gl_int[1], gl_int[2], gp_int[1], gp_int[2], lty = "dashed")

# PDL-BC left border
segments(3.2243, 0.001, 4.6872, 0.003)
segments(4.6872, 0.003, 5.4939, 0.010)
segments(5.4939, 0.010, 6.2445, 0.030)
segments(6.2445, 0.030, 10.2780, 0.100)
text(11.5, 0.010, "PDL-BC")

# ILCP-D left border
segments(17.2295, 0.001, 17.4148, 0.003)
text(25, 0.0024, "ILCP-D")

# ILCP-D and Brute-D intersections
int_level = (0.003 * 0.010)^0.5
left_int = my_intersect(0, int_level, 32, int_level, 17.2122, 0.003, 17.4136, 0.010)
segments(left_int[1], left_int[2], 17.4136, 0.010, lty = "dashed")
right_int = my_intersect(0, int_level, 32, int_level, 17.4148, 0.003, 17.9500, 0.010)
segments(17.4148, 0.003, right_int[1], right_int[2], lty = "dashed")
segments(left_int[1], int_level, 32, int_level, lty = "dashed")

# Brute-D left border
segments(17.4136, 0.010, 17.9161, 0.030)
segments(17.9161, 0.030, 19.4102, 0.100)
text(25.5, 0.024, "Brute-D")

dev.off()
q()


==> plots/list/dna_00100.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "dna_00100"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = yscale)
box()

text(0.5, 0.070, "None")

# Brute-L left border
segments(0.1575, 0.001, 0.2612, 0.003)
segments(0.2612, 0.003, 0.5595, 0.010)
segments(0.5595, 0.010, 1.2429, 0.030)
segments(1.2429, 0.030, 3.1413, 0.100)
text(4.7, 0.050, "Brute-L")

# Grammar left border
segments(0.6694, 0.001, 1.3241, 0.003)
segments(1.3241, 0.003, 3.0771, 0.010)
segments(3.0771, 0.010, 6.3892, 0.030)
text(6, 0.005, "Grammar")

# Intersection of Grammar and LZ
gl_int = my_intersect(6.3892, 0.030, 11.6778, 0.100, 7.1405, 0.030, 8.7229, 0.100)
segments(6.3892, 0.030, gl_int[1], gl_int[2], lty = "dashed")
segments(gl_int[1], gl_int[2], 8.7229, 0.100, lty = "dashed")

# LZ left border
text(10, 0.070, "LZ")

# Intersection of LZ and PDL-BC
gp_int = my_intersect(gl_int[1], gl_int[2], 12, gl_int[2], 10.1064, 0.030, 13.5114, 0.100)
segments(gl_int[1], gl_int[2], gp_int[1], gp_int[2], lty = "dashed")

# PDL-BC left border
segments(5.2328, 0.001, 9.7149, 0.003)
segments(9.7149, 0.003, 10.4337, 0.010)
segments(10.4337, 0.010, 10.1064, 0.030)
segments(10.1064, 0.030, 13.5114, 0.100)
text(14, 0.010, "PDL-BC")

# ILCP-D left border
segments(17.2766, 0.001, 17.5633, 0.003)
text(25, 0.0024, "ILCP-D")

# ILCP-D and Brute-D intersections
int_level = (0.003 * 0.010)^0.5
left_int = my_intersect(0, int_level, 32, int_level, 17.2612, 0.003, 17.5595, 0.010)
segments(left_int[1], left_int[2], 17.5595, 0.010, lty = "dashed")
right_int = my_intersect(0, int_level, 32, int_level, 17.5633, 0.003, 18.2425, 0.010)
segments(17.5633, 0.003, right_int[1], right_int[2], lty = "dashed")
segments(left_int[1], int_level, 32, int_level, lty = "dashed")

# Brute-D left border
segments(17.5595, 0.010, 18.2429, 0.030)
segments(18.2429, 0.030, 20.1413, 0.100)
text(25.5, 0.024, "Brute-D")

dev.off()
q()


==> plots/list/dna_01000.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "dna_01000"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = F)
box()

text(1, 0.060, "None")

# Brute-L left border
segments(0.1723, 0.001, 0.3143, 0.003)
segments(0.3143, 0.003, 0.7725, 0.010)
segments(0.7725, 0.010, 1.9220, 0.030)
segments(1.9220, 0.030, 4.2395, 0.100)
text(4.7, 0.030, "Brute-L")

# Grammar left border
segments(0.7240, 0.001, 1.4707, 0.003)
segments(1.4707, 0.003, 3.4784, 0.010)
segments(3.4784, 0.010, 7.3614, 0.030)
text(3, 0.005, "Grammar", srt = 70)

# Intersection of Grammar and LZ
gl_int = my_intersect(7.3614, 0.030, 12.7768, 0.100, 8.5163, 0.030, 9.4521, 0.100)
segments(7.3614, 0.030, gl_int[1], gl_int[2], lty = "dashed")
segments(gl_int[1], gl_int[2], 9.4521, 0.100, lty = "dashed")

# LZ left border
text(12, 0.070, "LZ")

# Intersection of LZ and PDL-RP
gp_int = my_intersect(gl_int[1], gl_int[2], 16, gl_int[2], 9.1754, 0.030, 18.8661, 0.100)
segments(gl_int[1], gl_int[2], gp_int[1], gp_int[2], lty = "dashed")

# PDL-RP left border
segments(1.6558, 0.001, 3.1267, 0.003)
segments(3.1267, 0.003, 4.9555, 0.010)
segments(4.9555, 0.010, 9.1754, 0.030)
text(8, 0.0185, "PDL-RP", srt = 45)

# Intersection of PDL-RP and PDL-BC
pp_int = my_intersect(9.1754, 0.030, 18.8661, 0.100, 10.9800, 0.030, 15.9811, 0.100)
segments(9.1754, 0.030, pp_int[1], pp_int[2], lty = "dashed")

# PDL-BC left border
segments(1.7808, 0.001, 3.4389, 0.003)
segments(3.4389, 0.003, 5.9421, 0.010)
segments(5.9421, 0.010, 10.9800, 0.030)
segments(10.9800, 0.030, 15.9811, 0.100)
text(18, 0.005, "PDL-BC")

# Brute-D lower
int_level = (0.010 * 0.030)^0.5
left_int = my_intersect(0, int_level, 32, int_level, 17.7725, 0.010, 18.9220, 0.030)
segments(left_int[1], left_int[2], 18.9220, 0.030, lty = "dashed")
segments(left_int[1], int_level, 32, int_level, lty = "dashed")

# Brute-D left border
segments(18.9220, 0.030, 21.2395, 0.100)
text(25.5, 0.042, "Brute-D")

dev.off()
q()


==> plots/list/dna_10000.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "dna_10000"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = yscale)
box()

text(1, 0.040, "None")

# Brute-L left border
segments(0.2136, 0.001, 0.4330, 0.003)
segments(0.4330, 0.003, 1.1441, 0.010)
segments(1.1441, 0.010, 2.8916, 0.030)
segments(2.8916, 0.030, 5.2831, 0.100)
text(6, 0.030, "Brute-L")

# Grammar left border
segments(0.9209, 0.001, 1.8992, 0.003)
segments(1.8992, 0.003, 4.4077, 0.010)
text(3.8, 0.005, "Grammar", srt = 65)

# Intersection of Grammar and LZ
gl_int = my_intersect(4.4077, 0.010, 9.0199, 0.030, 8.8576, 0.030, 9.5589, 0.100)
segments(4.4077, 0.010, gl_int[1], gl_int[2], lty = "dashed")
#segments(gl_int[1], gl_int[2], 9.4521, 0.100, lty = "dashed")

# LZ left border
segments(8.8576, 0.030, 9.5589, 0.100)
text(12, 0.060, "LZ")

# Intersection of LZ and PDL-RP
lp_int = my_intersect(gl_int[1], gl_int[2], 16, gl_int[2], 5.9902, 0.010, 11.2675, 0.030)
segments(gl_int[1], gl_int[2], lp_int[1], lp_int[2], lty = "dashed")

# PDL-RP left border
segments(1.8598, 0.001, 3.7142, 0.003)
segments(3.7142, 0.003, 5.9902, 0.010)
segments(5.9902, 0.010, 11.2675, 0.030)
text(15.5, 0.025, "PDL-RP")

# Intersection of PDL-RP and PDL-BC
pp_int = my_intersect(11.2675, 0.030, 22.0306, 0.100, 13.0303, 0.030, 17.6112, 0.100)
segments(11.2675, 0.030, pp_int[1], pp_int[2], lty = "dashed")
segments(pp_int[1], pp_int[2], 17.6112, 0.100, lty = "dashed")
hl_int = my_intersect(7.1127, 0.010, 13.0303, 0.030, 0, (0.01 * 0.03)^0.5, 32, (0.01 * 0.03)^0.5)
segments(7.1127, 0.010, hl_int[1], hl_int[2], lty = "dashed")
segments(hl_int[1], hl_int[2], 32, hl_int[2], lty = "dashed")

# PDL-BC left border
segments(2.0789, 0.001, 4.4466, 0.003)
segments(4.4466, 0.003, 7.1127, 0.010)
text(19, 0.065, "PDL-BC")
text(18, 0.003, "PDL-BC")

# Brute-D intersections
int_level = (0.010 * 0.030)^0.5
left_int = my_intersect(0, int_level, 32, int_level, 18.1441, 0.010, 19.8916, 0.030)
segments(left_int[1], left_int[2], 19.8916, 0.030, lty = "dashed")
right_int = my_intersect(pp_int[1], pp_int[2], 32, pp_int[2], 19.8916, 0.030, 22.2832, 0.100)
segments(pp_int[1], pp_int[2], right_int[1], right_int[2], lty = "dashed")

# Brute-D left border
segments(19.8916, 0.030, 22.2832, 0.100)
text(26.5, 0.042, "Brute-D")

dev.off()
q()


==> plots/list/real.R <==
# Use R --slave --args name axes title queries [legend] < real.R

args = commandArgs()

name = args[4]
to_ms_per_query = 1000 / as.numeric(args[7])

x = 6
y = 6

data <- read.csv(file = paste(name, ".csv", sep = ""), head = FALSE, sep = ";", dec = ",", check.names = FALSE)
pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

colors = c("#396AB1", "#DA7C30", "#3E9651", "#CC2529", "#535154", "#6B4C9A", "#922428", "#B88B3D")

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
xmin = min(xscale)
xmax = max(xscale)
xtitle = ""
xlabs = F

yscale = c(0.01, 0.1, 1, 10, 100, 1000)
ymin = min(yscale) / 2.5
ymax = max(yscale) * 2.5
ytitle = ""
ylabs = F

if(grepl("x", args[5]))
{
  xtitle = "Size (bps)"
  xlabs = xscale
}
if(grepl("y", args[5]))
{
  ytitle = "Time (ms / query)"
  ylabs = yscale
}

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = xtitle,
  ylab = ytitle,
  xlim = c(xmin, xmax),
  ylim = c(ymin, ymax),
  log = "y")

axis(1, at = xscale, lab = xlabs)
axis(2, at = yscale, lab = ylabs)
box()

labs = c(1, 3, 5, 7, 9, 11, 13, 15, 19, 23, 25)
nc = ncol(data)

points(data[ 1,  2:6], data[ 2,  2:6] * to_ms_per_query, type = "b", pch = 01, col = colors[1], cex = 2)  # Brute-L
points(data[ 3,  2:6], data[ 4,  2:6] * to_ms_per_query, type = "b", pch = 10, col = colors[1], cex = 2)  # Brute-D
points(data[ 5,  2:6], data[ 6,  2:6] * to_ms_per_query, type = "b", pch = 00, col = colors[2], cex = 2)  # Sada-L
points(data[ 7,  2:6], data[ 8,  2:6] * to_ms_per_query, type = "b", pch = 12, col = colors[2], cex = 2)  # Sada-D
points(data[ 9,  2:6], data[10,  2:6] * to_ms_per_query, type = "b", pch = 05, col = colors[3], cex = 2)  # ILCP-L
points(data[11,  2:6], data[12,  2:6] * to_ms_per_query, type = "b", pch = 09, col = colors[3], cex = 2)  # ILCP-D
points(data[13,  2:6], data[14,  2:6] * to_ms_per_query, type = "b", pch = 03, col = colors[4], cex = 2)  # PDL-BC
points(data[15,  2:6], data[16,  2:6] * to_ms_per_query, type = "b", pch = 04, col = colors[5], cex = 2)  # PDL-RP
# Skipping PDL-set
points(data[19,  2:6], data[20,  2:6] * to_ms_per_query, type = "b", pch = 02, col = colors[6], cex = 2)  # WT
# Skipping Grid
points(data[23, 2:nc], data[24, 2:nc] * to_ms_per_query, type = "b", pch = 06, col = colors[7], cex = 2)  # LZ
points(data[25,    2], data[26,    2] * to_ms_per_query, type = "b", pch = 16, col = colors[8], cex = 2)  # Grammar

text(xmax / 2, ymax / 1.9, adj = c(0.5, 0), font = 2, args[6])

if(length(args) > 7)
{
  legend(xmax, ymax, xjust = 1, yjust = 1, data[labs, 1],
  pch = c(01, 10, 00, 12, 05, 09, 03, 04, 02, 06, 16),
  col = c(colors[1], colors[1], colors[2], colors[2], colors[3], colors[3], colors[4], colors[5], colors[6], colors[7], colors[8]),
  cex = 1.6, pt.cex = 2)
}

dev.off()
q()


==> plots/list/version_0001.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "version_0001"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "Mutation rate",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = yscale)
box()

text(0.7, 0.060, "None")

# Brute-L left border
segments(0.1645, 0.001, 0.2837, 0.003)
segments(0.2837, 0.003, 0.5996, 0.010)
segments(0.5996, 0.010, 1.3275, 0.030)
segments(1.3275, 0.030, 3.5147, 0.100)
text(5, 0.050, "Brute-L")

# Grammar left border
segments(0.5535, 0.001, 1.2973, 0.003)
segments(1.2973, 0.003, 3.1578, 0.010)
segments(3.1578, 0.010, 6.6294, 0.030)
text(8, 0.005, "Grammar")

# Intersection of Grammar, LZ, and PDL-BC (a bit ugly)
segments(6.6294, 0.030, 11.1765, 0.030, lty = "dashed")

# LZ left border
segments(6.6438, 0.030, 10.0393, 0.100)
text(10.5, 0.055, "LZ")

# PDL-BC left border
segments(12.6330, 0.010, 11.1765, 0.030)
segments(11.1765, 0.030, 14.2188, 0.100)
text(14, 0.04, "PDL-BC", srt = 60)

# Intersection of PDL-BC and Brute-D
pb_int = my_intersect(15.4518, 0.003, 12.6330, 0.010, 14.2837, 0.003, 14.5996, 0.010)
segments(pb_int[1], pb_int[2], 12.6330, 0.010, lty = "dashed")

# Brute-D left border
segments(14.1645, 0.001, 14.2837, 0.003)
segments(14.2837, 0.003, 14.5996, 0.010)
segments(14.5996, 0.010, 15.3275, 0.030)
segments(15.3275, 0.030, 17.5147, 0.100)
text(24, 0.023, "Brute-D")

# ILCP-D left border
segments(14.2396, 0.001, 14.4782, 0.003)
text(23, 0.0023, "ILCP-D")

# Sada I-D upper border
s_level = (0.003 * 0.010)^0.5
s_int = my_intersect(0, s_level, 32, s_level, 14.4782, 0.003, 15.1097, 0.010)
segments(14.4782, 0.003, s_int[1], s_int[2], lty = "dashed")
segments(s_int[1], s_int[2], 32, s_level, lty = "dashed")

dev.off()
q()


==> plots/list/version_0010.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "version_0010"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = F)
box()

text(1, 0.060, "None")

# Brute-L left border
segments(0.2039, 0.001, 0.3659, 0.003)
segments(0.3659, 0.003, 0.8315, 0.010)
segments(0.8315, 0.010, 1.8416, 0.030)
segments(1.8416, 0.030, 4.3929, 0.100)
text(6, 0.050, "Brute-L")

# Grammar left border
segments(0.6938, 0.001, 1.5362, 0.003)
segments(1.5362, 0.003, 3.6548, 0.010)
segments(3.6548, 0.010, 7.7259, 0.030)
text(8, 0.0045, "Grammar")

# Intersection of Grammar and LZ
gl_int = my_intersect(7.7259, 0.030, 15.9386, 0.100, 8.3144, 0.030, 11.6438, 0.100)
segments(7.7259, 0.030, gl_int[1], gl_int[2], lty = "dashed")

# LZ left border
segments(8.3144, 0.030, 11.6438, 0.100)
text(13, 0.045, "LZ")

# Intersection of Grammar, LZ and Brute-D
l_level = (0.010 * 0.030)^0.5
l_int = my_intersect(0, l_level, 32, l_level, 6.8465, 0.010, 8.3144, 0.030)
segments(l_int[1], l_int[2], 8.3144, 0.030, lty = "dashed")
lb_int = my_intersect(0, l_level, 32, l_level, 14.8315, 0.010, 15.8416, 0.030)
segments(l_int[1], l_int[2], lb_int[1], lb_int[2], lty = "dashed")

# PDL-BC left border
segments(15.4362, 0.030, 17.1423, 0.100)
text(16.8, 0.060, "PDL-BC", srt = 70)

# Intersection of PDL-BC and Brute-D
pb_int = my_intersect(15.7051, 0.010, 15.4362, 0.030, 14.8315, 0.010, 15.8416, 0.030)
segments(pb_int[1], pb_int[2], 15.4362, 0.030, lty = "dashed")

# Brute-D left border
segments(14.2039, 0.001, 14.3659, 0.003)
segments(14.3659, 0.003, 14.8315, 0.010)
segments(14.8315, 0.010, 15.8416, 0.030)
segments(15.8416, 0.030, 18.3929, 0.100)
text(24, 0.025, "Brute-D")

# ILCP-D left border
segments(14.3041, 0.001, 14.6074, 0.003)
text(23, 0.0025, "ILCP-D")

# Sada I-D upper border
s_level = (0.003 * 0.010)^0.5
s_int = my_intersect(0, s_level, 32, s_level, 14.6074, 0.003, 15.4398, 0.010)
segments(14.6074, 0.003, s_int[1], s_int[2], lty = "dashed")
segments(s_int[1], s_int[2], 32, s_level, lty = "dashed")

dev.off()
q()


==> plots/list/version_0100.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "version_0100"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "",
  ylab = "",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = F)
axis(2, at = yscale, lab = F)
box()

text(1.5, 0.060, "None")

# Brute-L left border
segments(0.3427, 0.001, 0.5324, 0.003)
segments(0.5324, 0.003, 1.0945, 0.010)
segments(1.0945, 0.010, 2.3790, 0.030)
segments(2.3790, 0.030, 5.3387, 0.100)
text(7.5, 0.050, "Brute-L")

# Intersection of LZ and PDL-RP
lp_int = my_intersect(10.5105, 0.030, 12.8613, 0.100, 8.8234, 0.030, 17.6518, 0.100)
segments(lp_int[1], lp_int[2], 12.8613, 0.100, lty = "dashed")
text(14, 0.080, "LZ")

# PDL-RP left border
segments(0.9005, 0.001, 1.6677, 0.003)
segments(1.6677, 0.003, 4.0661, 0.010)
segments(4.0661, 0.010, 8.8234, 0.030)
segments(8.8234, 0.030, 17.6518, 0.100)
text(8, 0.0045, "PDL-RP")

# Brute-D left border
segments(14.3427, 0.001, 14.5324, 0.003)
segments(14.5324, 0.003, 15.0945, 0.010)
segments(15.0945, 0.010, 16.3790, 0.030)
segments(16.3790, 0.030, 19.3387, 0.100)
text(24, 0.010, "Brute-D")

dev.off()
q()


==> plots/list/version_1000.R <==
# Use R --slave < [filename] 

my_cross <- function(x1, y1, x2, y2)
{
  return(x1 * y2 - y1 * x2)
}

my_intersect <- function(ax1, ay1, ax2, ay2, bx1, by1, bx2, by2)
{
  t = my_cross(bx1 - ax1, log(by1) - log(ay1), bx2 - bx1, log(by2) - log(by1)) /
      my_cross(ax2 - ax1, log(ay2) - log(ay1), bx2 - bx1, log(by2) - log(by1))
  return(c(ax1 + t * (ax2 - ax1), exp(log(ay1) + t * (log(ay2) - log(ay1)))))
}

name = "version_1000"

x = 6
y = 4

pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

xscale = c(0, 4, 8, 12, 16, 20, 24, 28, 32)
yscale = c(0.001, 0.003, 0.010, 0.030, 0.100)

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = "Size (bps)",
  ylab = "",
  xlim = c(0, 32),
  ylim = c(0.001, 0.100),
  log = "y")

axis(1, at = xscale, lab = xscale)
axis(2, at = yscale, lab = F)
box()

text(1.5, 0.060, "None")

# Brute-L left border
segments(0.9738, 0.001, 1.1725, 0.003)
segments(1.1725, 0.003, 1.7688, 0.010)
segments(1.7688, 0.010, 3.1123, 0.030)
segments(3.1123, 0.030, 6.0999, 0.100)
text(8, 0.050, "Brute-L")

# Intersection of LZ and PDL-RP
lp_int = my_intersect(11.9993, 0.030, 13.6425, 0.100, 9.3979, 0.030, 18.2644, 0.100)
segments(lp_int[1], lp_int[2], 13.6425, 0.100, lty = "dashed")
text(15, 0.085, "LZ")

# PDL-RP left border
segments(2.4007, 0.001, 3.1298, 0.003)
segments(3.1298, 0.003, 5.2122, 0.010)
segments(5.2122, 0.010, 9.3979, 0.030)
segments(9.3979, 0.030, 18.2644, 0.100)
text(10, 0.0045, "PDL-RP")

# Brute-D left border
segments(14.9738, 0.001, 15.1725, 0.003)
segments(15.1725, 0.003, 15.7688, 0.010)
segments(15.7688, 0.010, 17.1123, 0.030)
segments(17.1123, 0.030, 20.0999, 0.100)
text(24, 0.010, "Brute-D")

dev.off()
q()


==> plots/topk/topk.R <==
# Use R --slave --args name axes title queries [legend] < topk.R

args = commandArgs()

name = args[4]
to_ms_per_query = 1000 / as.numeric(args[7])

x = 6
y = 6

data <- read.csv(file = paste(name, ".csv", sep = ""), head = FALSE, sep = ";", dec = ",", check.names = FALSE)
pdf(file = paste(name, ".pdf", sep = ""), width = x, height = y, paper = "special", family = "Helvetica")
par(mar=c(4, 4, 1, 1))

colors = c("#396AB1", "#DA7C30", "#3E9651", "#CC2529", "#535154", "#6B4C9A", "#922428", "#B88B3D")

xscale = c(0, 8, 16, 24, 32, 40, 48)
xmin = min(xscale)
xmax = max(xscale)
xtitle = ""
xlabs = F

yscale = c(0.01, 0.1, 1, 10, 100, 1000, 1000)
ymin = min(yscale) / 2.5
ymax = max(yscale) * 2.5
ytitle = ""
ylabs = F

if(grepl("x", args[5]))
{
  xtitle = "Size (bps)"
  xlabs = xscale
}
if(grepl("y", args[5]))
{
  ytitle = "Time (ms / query)"
  ylabs = yscale
}

plot(c(1),
  c(1),
  type = "n",
  axes = F,
  main = "",
  xlab = xtitle,
  ylab = ytitle,
  xlim = c(xmin, xmax),
  ylim = c(ymin, ymax),
  log = "y")

axis(1, at = xscale, lab = xlabs)
axis(2, at = yscale, lab = ylabs)
box()

points(data[ 1,  2:6], data[ 2,  2:6] * to_ms_per_query, type = "b", col = colors[1], pch = 01, cex = 2)  # Brute-L
points(data[ 3,  2:6], data[ 4,  2:6] * to_ms_per_query, type = "b", col = colors[1], pch = 10, cex = 2)  # Brute-D
points(data[ 5,  2:6], data[ 6,  2:6] * to_ms_per_query, type = "b", col = colors[2], pch = 00, cex = 2)  # PDL-64
# Skipping PDL-128
points(data[ 9,  2:6], data[10,  2:6] * to_ms_per_query, type = "b", col = colors[3], pch = 05, cex = 2)  # PDL-256
points(data[11,  2:6], data[12,  2:6] * to_ms_per_query, type = "b", col = colors[4], pch = 12, cex = 2)  # PDL-64+F
# Skipping PDL-128+F
points(data[15,  2:6], data[16,  2:6] * to_ms_per_query, type = "b", col = colors[5], pch = 09, cex = 2)  # PDL-256+F
# Skipping PDL-64-2 to PDL-128-4
points(data[25,  2:6], data[26,  2:6] * to_ms_per_query, type = "b", col = colors[6], pch = 03, cex = 2)  # PDL-256-2
points(data[27,  2:6], data[28,  2:6] * to_ms_per_query, type = "b", col = colors[7], pch = 04, cex = 2)  # PDL-256-4
# Skipping WT-light, WT-xlight, and Grid
#points(data[33,  2:6], data[34,  2:6] * to_ms_per_query, type = "b", pch = 07, cex = 2)  # Grid
points(data[35,  2:4], data[36,  2:4] * to_ms_per_query, type = "b", col = colors[8], pch = 16, cex = 2)  # Surf

text(xmax / 2, ymax / 1.9, adj = c(0.5, 0), font = 2, args[6])

if(length(args) > 7)
{
  legend(xmax, exp((log(ymax) + log(ymin)) / 2), xjust = 1, yjust = 0.5,
  c("Brute-L", "Brute-D", "PDL-64", "PDL-256", "PDL-64+F", "PDL-256+F", "PDL-256-2", "PDL-256-4", "SURF"),
  pch = c(01, 10, 00, 05, 12, 09, 03, 04, 16),
  col = c(colors[1],  colors[1],  colors[2],  colors[3],  colors[4],  colors[5], colors[6],  colors[7],  colors[8]),
  cex = 1.6, pt.cex = 2)
}

dev.off()
q()

